The shape of memory in temporal networks

Temporal networks are widely used models for describing the architecture of complex systems. Network memory -- that is the dependence of a temporal network's structure on its past -- has been shown to play a prominent role in diffusion, epidemics and other processes occurring over the network, and even to alter its community structure. Recent works have proposed to estimate the length of memory in a temporal network by using high-order Markov models. Here we show that network memory is inherently multidimensional and cannot be meaningfully reduced to a single scalar quantity. Accordingly, we introduce a mathematical framework for defining and efficiently estimating the microscopic shape of memory, which fully characterises how the activity of each link intertwines with the activities of all other links. We validate our methodology on a wide range of synthetic models of temporal networks with tuneable memory, and subsequently study the heterogeneous shapes of memory emerging in various real-world networks.

==> tikz_network.py <==
#!/usr/bin/python -tt
# -*- coding: utf-8 -*-
# =============================================================================
# File      : tikz_network.py 
# Creation  : 18 Oct 2017
# Time-stamp: <Don 2017-10-19 16:51 juergen>
#
# Copyright (c) 2017 Jürgen Hackl <hackl@ibi.baug.ethz.ch>
#               http://www.ibi.ethz.ch
# $Id$ 
#
# Description : plotting igraph networks to tikz-networks
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>. 
# =============================================================================

import igraph
import numpy as np
from igraph.drawing.graph import AbstractGraphDrawer
from igraph.drawing.metamagic import AttributeCollectorBase
from igraph.drawing.colors import color_name_to_rgba
import collections

class plot:
    def __init__(self, graph, filename, *args, **kwds):
        drawer = TikzGraphDrawer()
        drawer.draw(graph, filename, **kwds)
        pass


class UnitConverter(object):
    def __init__(self, input_unit='px',output_unit='px'):
        self.digit = 4
        self.input_unit = input_unit
        self.output_unit = output_unit

    def px_to_mm(self,measure):
        return measure * 0.26458333333719

    def px_to_pt(self,measure):
        return measure * 0.75

    def pt_to_mm(self,measure):
        return measure * 0.352778

    def mm_to_px(self,measure):
        return measure * 3.779527559

    def mm_to_pt(self,measure):
        return measure * 2.83465

    def conv(self,value):
        measure = float(value)
        # to cm
        if self.input_unit == 'mm' and self.output_unit == 'cm':
            value = measure/10
        if self.input_unit == 'pt' and self.output_unit == 'cm':
            value = self.pt_to_mm(measure)/10
        if self.input_unit == 'px' and self.output_unit == 'cm':
            value = self.px_to_mm(measure)/10
        if self.input_unit == 'cm' and self.output_unit == 'cm':
            value = measure
        # to pt
        if self.input_unit == 'px' and self.output_unit == 'pt':
            value = self.px_to_pt(measure)
        if self.input_unit == 'mm' and self.output_unit == 'pt':
            value = self.mm_to_pt(measure)
        if self.input_unit == 'cm' and self.output_unit == 'pt':
            value = self.mm_to_pt(measure)*10
        if self.input_unit == 'pt' and self.output_unit == 'pt':
            value = measure
        # to px
        if self.input_unit == 'mm' and self.output_unit == 'px':
            value = self.mm_to_px(measure)
        if self.input_unit == 'cm' and self.output_unit == 'px':
            value = self.mm_to_px(10*measure)
        if self.input_unit == 'pt' and self.output_unit == 'px':
            value = measure*4/3
        if self.input_unit == 'px' and self.output_unit == 'px':
            value = measure
        # else:
        #     raise NotImplementedError("The units are not supported!")
        return np.round(value,self.digit)

class TikzGraphDrawer(AbstractGraphDrawer):
    """Abstract class that serves as a base class for anything that
    draws an igraph.Graph."""

    def __init__(self):

        self.digit = 3
        self.vertex_defaults = dict(
            size = "",
            color = "",
            opacity = "",
            label = "",
            label_position = "",
            label_distance = "",
            label_color = "",
            label_size = "",
            shape = "",
            style = "",
            layer = "",
        )
        self.edge_defaults = dict(
            width = "",
            color = "",
            opacity = "",
            curved = "",
            label = "",
            label_position = "",
            label_distance = "",
            label_color = "",
            label_size = "",
            style = "",
            arrow_size = "",
            arrow_width = "",
        )

        pass

    def draw(self, graph, filename, *args, **kwds):
        # Some abbreviations for sake of simplicity
        directed = graph.is_directed()

        # Calculate/get the layout of the graph
        layout = self.ensure_layout(kwds.get("layout", None), graph)

        # Determine the size of the margin on each side
        margin = kwds.get("margin", 0)
        try:
            margin = list(margin)
        except TypeError:
            margin = [margin]
        while len(margin)<4:
            margin.extend(margin)

        unit = kwds.get("unit", ('px','px'))
        if isinstance(unit,tuple):
            px = UnitConverter(unit[0],'px')
            cm = UnitConverter(unit[0],'cm')
            pt = UnitConverter(unit[1],'pt')
        else:
            px = UnitConverter(unit,'px')
            cm = UnitConverter(unit,'cm')
            pt = UnitConverter(unit,'pt')
        px2cm = UnitConverter('px','cm')
        # Contract the drawing area by the margin and fit the layout
        box = kwds.get("bbox", (600,600))
        self.bbox = igraph.drawing.utils.BoundingBox(px.conv(box[0]),px.conv(box[1]))
        bbox = self.bbox.contract(margin)
        layout.fit_into(bbox, keep_aspect_ratio=kwds.get("keep_aspect_ratio", False))

        # Decide whether we need to calculate the curvature of edges
        # automatically -- and calculate them if needed.
        autocurve = kwds.get("autocurve", None)
        if autocurve or (autocurve is None and \
                "edge_curved" not in kwds and "curved" not in graph.edge_attributes() \
                and graph.ecount() < 10000):
            from igraph import autocurve
            default = kwds.get("edge_curved", 0)
            if default is True:
                default = 0.5
            default = float(default)
            kwds["edge_curved"] = autocurve(graph, attribute=None, default=default)


        def curve_conv(curved):
            if curved == 0:
                return 0
            else:
                v1 = np.array([0,0])
                v2 = np.array([1,1])
                v3 = np.array([(2*v1[0]+v2[0]) / 3.0 - curved * 0.5 * (v2[1]-v1[1]),
                               (2*v1[1]+v2[1]) / 3.0 + curved * 0.5 * (v2[0]-v1[0])
                ])
                vec1 = v2-v1
                vec2 = v3 -v1
                angle = np.rad2deg(np.arccos(np.dot(vec1,vec2) / np.sqrt((vec1*vec1).sum()) / np.sqrt((vec2*vec2).sum())))
                return np.round(np.sign(curved) * angle * -1,self.digit)


        # Custom color converter function
        def color_conv(color):
            if not color is "":
                rgba = color_name_to_rgba(color)
                RGB = [str(int(rgba[0]*255)),
                       str(int(rgba[1]*255)),
                       str(int(rgba[2]*255))]
                color = '{'+'.,'.join(RGB)+'}'
            return color

        # Custom label size converter function
        def label_size_conv(label_size):
            if not label_size is "":
                return np.round(pt.conv(label_size)/7,self.digit)

        # Construct the visual vertex/edge builders
        class VisualVertexBuilder(AttributeCollectorBase):
            """Collects some visual properties of a vertex for drawing"""
            _kwds_prefix = "vertex_"
            size = str(self.vertex_defaults["size"])
            color = (str(self.vertex_defaults["color"]), color_conv)
            opacity = str(self.vertex_defaults["opacity"])
            label = str(self.vertex_defaults["label"])
            label_position = str(self.vertex_defaults["label_position"])
            label_distance = str(self.vertex_defaults["label_distance"])
            label_color = (str(self.vertex_defaults["label_color"]), color_conv)
            label_size = (str(self.vertex_defaults["label_size"]),label_size_conv)
            shape = str(self.vertex_defaults["shape"])
            style = str(self.vertex_defaults["style"])
            layer = str(self.vertex_defaults["layer"])

        class VisualEdgeBuilder(AttributeCollectorBase):
            """Collects some visual properties of an edge for drawing"""
            _kwds_prefix = "edge_"
            width = str(self.edge_defaults["width"])
            color = (str(self.edge_defaults["color"]), color_conv)
            opacity = str(self.edge_defaults["opacity"])
            curved = (str(self.edge_defaults["curved"]), curve_conv)
            label = str(self.edge_defaults["label"])
            label_position = str(self.edge_defaults["label_position"])
            label_distance = str(self.edge_defaults["label_distance"])
            label_color = (str(self.edge_defaults["label_color"]), color_conv)
            label_size = (str(self.edge_defaults["label_size"]),label_size_conv)
            style = str(self.edge_defaults["style"])
            arrow_size = str(self.edge_defaults["arrow_size"])
            arrow_width = str(self.edge_defaults["arrow_width"])

        vertex_builder = VisualVertexBuilder(graph.vs, kwds)
        edge_builder = VisualEdgeBuilder(graph.es, kwds)

        # Create Vertices
        if "vertex_id" in kwds:
            vertex_ids = kwds["vertex_id"]
            if isinstance(vertex_ids, str):
                vertex_ids = graph.vs[vertex_id]
        else:
            vertex_ids = range(graph.vcount())
        vertex_ids = [str(identifier) for identifier in vertex_ids]

        self.vertices = []
        for vertex_id, vertex, coords in zip(vertex_ids, vertex_builder,layout):
            v = []
            v.append('x='+str(px2cm.conv(coords[0]))) if not coords[0] is "" else None
            v.append('y='+str(-px2cm.conv(coords[1]))) if not coords[1] is "" else None
            v.append('size='+str(cm.conv(vertex.size))) if not vertex.size is "" else None
            v.append('color='+vertex.color) if not vertex.color is "" else None
            v.append('opacity='+vertex.opacity) if not vertex.opacity is "" else None
            v.append('label='+vertex.label) if not vertex.label is "" else None
            v.append('position='+vertex.label_position) if not vertex.label_position is "" else None
            v.append('distance='+str(cm.conv(vertex.label_distance))) if not vertex.label_distance is "" else None
            v.append('fontcolor='+vertex.label_color) if not vertex.label_color is "" else None
            v.append('fontscale='+str(vertex.label_size)) if not vertex.label_size is None else None
            v.append('shape='+vertex.shape) if not vertex.shape is "" else None
            v.append('style={'+vertex.style+'}') if not vertex.style is "" else None
            v.append('layer='+str(vertex.layer)) if not vertex.layer is "" else None
            v.append('RGB') if not vertex.color is "" else None
            self.vertices.append([vertex_id,v])

        # Create Edges
        edge_ids = []
        for v1, v2 in graph.get_edgelist():
            edge_ids.append((vertex_ids[v1],vertex_ids[v2]))

        self.edges = []
        for edge_id, edge in zip(edge_ids, edge_builder):
            e = []
            e.append('lw='+str(pt.conv(edge.width))) if not edge.width is "" else None
            e.append('color='+edge.color) if not edge.color is "" else None
            e.append('opacity='+edge.opacity) if not edge.opacity is "" else None
            e.append('bend='+str(edge.curved)) if not edge.curved is 0 else None
            e.append('label='+edge.label) if not edge.label is "" else None
            e.append('position='+edge.label_position) if not edge.label_position is "" else None
            e.append('distance='+edge.label_distance) if not edge.label_distance is "" else None
            e.append('fontcolor='+edge.label_color) if not edge.label_color is "" else None
            e.append('fontscale='+str(edge.label_size)) if not edge.label_size is None else None
            a = []
            a.append('length='+str(15*cm.conv(edge.arrow_size))+'cm') if not edge.arrow_size is "" else None
            a.append('width='+str(10*cm.conv(edge.arrow_width))+'cm') if not edge.arrow_width is "" else None
            e.append('style={-{Latex['+', '.join(a)+']}, '+edge.style+'}') if len(a) > 0 else None
            e.append('Direct') if directed else None
            e.append('RGB') if not edge.color is "" else None
            self.edges.append([edge_id[0],edge_id[1],e])

        latex_header = ['\\documentclass{standalone}\n',
                        '\\usepackage{tikz-network}\n',
                        '\\begin{document}\n',
                        '\\begin{tikzpicture}\n']
        if "3d" in kwds:
            latex_header.append('[multilayer=3d]\n')
        elif 'vertex_layer' in kwds:
            latex_header.append('[multilayer]\n')
        with open(filename, 'w') as out:
            out.write("".join(latex_header))
            for vertex_id, args in self.vertices:
                out.write("\\Vertex["+", ".join(args)+"]{"+vertex_id + "}\n")
            for v1, v2, args in self.edges:
                out.write("\\Edge["+", ".join(args)+"]("+v1+")("+v2+")\n")
            out.write("\\end{tikzpicture}\n\\end{document}")
        pass


# =============================================================================
# eof
#
# Local Variables: 
# mode: python
# mode: linum
# mode: auto-fill
# fill-column: 80
# End: 

 

